On perturbations of highly connected dyadic matroids

Geelen, Gerards, and Whittle [3] announced the following result: let $q = p^k$ be a prime power, and let $\mathcal{M}$ be a proper minor-closed class of $\mathrm{GF}(q)$-representable matroids, which does not contain $\mathrm{PG}(r-1,p)$ for sufficiently high $r$. There exist integers $k, t$ such that every vertically $k$-connected matroid in $\mathcal{M}$ is a rank-$(\leq t)$ perturbation of a frame matroid or the dual of a frame matroid over $\mathrm{GF}(q)$. They further announced a characterization of the perturbations through the introduction of subfield templates and frame templates. We show a family of dyadic matroids that form a counterexample to this result. We offer several weaker conjectures to replace the ones in [3], discuss consequences for some published papers, and discuss the impact of these new conjectures on the structure of frame templates.

==> anc/Appendix.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": false
   },
   "source": [
    "# Appendix: Verifying Claim 3.6.8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "from itertools import combinations\n",
    "from sage.matroids.advanced import *\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# The complete ternary Dowling geometry:\n",
    "def DowlingGeometry(r):\n",
    "    A = Matrix(GF(3), r, r*r)\n",
    "    i = 0\n",
    "    for j in range(r):\n",
    "        A[j,i] = 1\n",
    "        i += 1\n",
    "    for j in range(r-1):\n",
    "        for k in range(j+1,r):\n",
    "            A[j,i] = -1\n",
    "            A[k,i] = 1\n",
    "            i += 1\n",
    "            A[j,i] = -1\n",
    "            A[k,i] = -1\n",
    "            i += 1\n",
    "    return Matroid(A)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "def vname(path, ray, index):\n",
    "    return path + str(ray) + '_' + str(index)\n",
    "def ename(path, ray, index):\n",
    "    return path + str(ray) + '_' + str(index)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "def perturbed_gadget_matroid(perturb_matrix, gadgets_per_ray,\n",
    "                             num_rays=1):\n",
    "    \"\"\"\n",
    "    Create the matrix representing \"rays\" of gadgets joined by graph\n",
    "    edges. In the case where perturb_matrix=[0 0 0 0], num_rays = 4,\n",
    "    and gadgets_per_ray=[5,2,2,2], the result is M(J''') from\n",
    "    Figure 5.\n",
    "\n",
    "    Edges are encoded <path><ray>_<position>. So element 'p2_1' is the\n",
    "    second edge on path 'p' from the third ray (counts start at 0).\n",
    "    The other paths are q and r.\n",
    "\n",
    "    gadgets_per_ray is a vector if num_rays > 1\n",
    "\n",
    "    The gadget elements are labeled <label><ray>_<position>. The\n",
    "    labels are d,e,f,g. The ``root'' gadget is `d0_0, e0_0, f0_0,\n",
    "    g0_0'. In Figure 5, the root gadget is labeled F4.\n",
    "    \"\"\"\n",
    "    gadget_block = Matrix(GF(3), [[0,1,0,1],\n",
    "                                  [0,1,1,0],\n",
    "                                  [0,0,1,1],\n",
    "                                  [1,1,1,1]])  # matrix from Lemma 3.1\n",
    "                                               # with the first six\n",
    "                                               # columns removed\n",
    "    if num_rays == 1:\n",
    "        gadgets_per_ray = [gadgets_per_ray]\n",
    "    num_rows = perturb_matrix.nrows() +\n",
    "               sum(4 * g for g in gadgets_per_ray) -\n",
    "               4 * (num_rays - 1) # Count root gadget only once.\n",
    "    num_cols = sum(7 * (g - 1) for g in gadgets_per_ray) + 4\n",
    "                # Each gadget other than the root gadget accounts for\n",
    "                # seven elements -- the four elements of the gadget\n",
    "                # and the three edges joining the gadget to the next\n",
    "                # gadget. The root gadget gives four additional\n",
    "                # elements.\n",
    "    A = Matrix(GF(3), num_rows, num_cols)\n",
    "    groundset = []\n",
    "    vtx = {'p0_0': 0, 'q0_0': 1, 'r0_0': 2}  # Maps path vertices to\n",
    "                                             # matrix rows\n",
    "    imax = 3  # first unused row\n",
    "    for ray in range(num_rays):\n",
    "        vtx[vname('p',ray,0)] = vtx['p0_0']\n",
    "        vtx[vname('q',ray,0)] = vtx['q0_0']\n",
    "        vtx[vname('r',ray,0)] = vtx['r0_0']\n",
    "        for i in range(1, gadgets_per_ray[ray]):\n",
    "            vtx[vname('p',ray,i)] = imax\n",
    "            vtx[vname('q',ray,i)] = imax + 1\n",
    "            vtx[vname('r',ray,i)] = imax + 2\n",
    "            imax += 3\n",
    "    j = 0  # first unfilled column\n",
    "    # Create the paths\n",
    "    for ray in range(num_rays):\n",
    "        for i in range(gadgets_per_ray[ray] - 1):\n",
    "            # first path\n",
    "            A[vtx[vname('p',ray,i)],j] = -1\n",
    "            A[vtx[vname('p',ray,i+1)],j] = 1\n",
    "            j += 1\n",
    "            groundset.append(ename('p',ray,i))\n",
    "            # second path\n",
    "            A[vtx[vname('q',ray,i)],j] = -1\n",
    "            A[vtx[vname('q',ray,i+1)],j] = 1\n",
    "            j += 1\n",
    "            groundset.append(ename('q',ray,i))\n",
    "            # third path\n",
    "            A[vtx[vname('r',ray,i)],j] = -1\n",
    "            A[vtx[vname('r',ray,i+1)],j] = 1\n",
    "            j += 1\n",
    "            groundset.append(ename('r',ray,i))\n",
    "    first_gadget = 0  # \"root\" gadget only gets added once\n",
    "    for ray in range(num_rays):\n",
    "        for k in range(first_gadget, gadgets_per_ray[ray]):\n",
    "            first_gadget = 1 # \"root\" gadget only gets added once\n",
    "            # glue on the gadgets\n",
    "            elts = 'defg'\n",
    "            for l in range(4):\n",
    "                A[vtx[vname('p',ray,k)], j + l] = gadget_block[0, l]\n",
    "                A[vtx[vname('q',ray,k)], j + l] = gadget_block[1, l]\n",
    "                A[vtx[vname('r',ray,k)], j + l] = gadget_block[2, l]\n",
    "                A[imax, j + l] = gadget_block[3, l]\n",
    "            groundset.extend([ename(e,ray,k) for e in elts])\n",
    "            imax += 1\n",
    "            # put in the perturbation\n",
    "            A.set_block(num_rows - perturb_matrix.nrows(), j,\n",
    "                        perturb_matrix)\n",
    "            j += 4\n",
    "    return A, groundset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "def check_perturbation(P):\n",
    "    # Now we add a perturbation:\n",
    "    A, gs = perturbed_gadget_matroid(P, [5,2,2,2], 4)\n",
    "    M = Matroid(gs, A)\n",
    "    contract_set = []\n",
    "    # create negative loops on vertices of root gadget:\n",
    "    contract_set.extend(['e1_1', 'f1_1', 'g1_1', 'e2_1', 'f2_1',\n",
    "                         'g2_1', 'e3_1', 'f3_1', 'g3_1', 'p1_0',\n",
    "                         'q2_0', 'r3_0'])\n",
    "    # contract one element from each gadget on the main ray, except\n",
    "    # the last:\n",
    "    contract_set.extend(['d0_1', 'e0_2', 'f0_3', 'g0_4'])\n",
    "    # contract the edges of the main ray:\n",
    "    contract_set.extend([ename('p',0,i) for i in range(4)])\n",
    "    contract_set.extend([ename('q',0,i) for i in range(4)])\n",
    "    contract_set.extend([ename('r',0,i) for i in range(4)])\n",
    "    N = (M / contract_set).simplify()\n",
    "    return DowlingGeometry(N.rank()).has_minor(N) # We check if N is\n",
    "                                                  # signed-graphic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# We need to construct a list of all possible perturbations.\n",
    "# We begin the list with the rank-0 perturbation.\n",
    "perturbation_list=[Matrix(GF(3), [[0,0,0,0]])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# Now we add all possible rank-1 perturbations.\n",
    "bases_already_checked=[]\n",
    "X=set([0,1,2,3])\n",
    "for B in Subsets(X,1):\n",
    "    nonB=X.difference(B)\n",
    "    for T in product(range(3), repeat=3): # There are 3 entries\n",
    "                                          # outside the identity\n",
    "                                          # matrix.\n",
    "        A=Matrix(GF(3), 1, 4)\n",
    "        i=0\n",
    "        for b in B:  # We make an identity matrix with columns\n",
    "                     # labeled by the basis B.\n",
    "            A[i,b]=1\n",
    "            i=i+1\n",
    "        A[0,list(nonB)[0]]=T[0]\n",
    "        A[0,list(nonB)[1]]=T[1]\n",
    "        A[0,list(nonB)[2]]=T[2]\n",
    "        if all((A.matrix_from_columns(S)).det()==0 for S in\n",
    "               bases_already_checked):\n",
    "            # We only need to add a matrix to the list of\n",
    "            # perturbations if it contains no basis for which we\n",
    "            # already found all possible perturbations. This is\n",
    "            # because row operations allow us to transform the\n",
    "            # submatrix indexed by that basis into an identity matrix.\n",
    "            perturbation_list.append(A)\n",
    "    bases_already_checked.append(B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# Now we add all possible rank-2 perturbations.\n",
    "bases_already_checked=[]\n",
    "X=set([0,1,2,3])\n",
    "for B in Subsets(X,2):\n",
    "    nonB=X.difference(B)\n",
    "    for T in product(range(3), repeat=4): # There are 4 entries\n",
    "                                          # outside the identity\n",
    "                                          # matrix.\n",
    "        A=Matrix(GF(3), 2, 4)\n",
    "        i=0\n",
    "        for b in B: # We make an identity matrix with columns\n",
    "                    # labeled by the basis B.\n",
    "            A[i,b]=1\n",
    "            i=i+1\n",
    "        A[0,list(nonB)[0]]=T[0]\n",
    "        A[1,list(nonB)[0]]=T[1]\n",
    "        A[0,list(nonB)[1]]=T[2]\n",
    "        A[1,list(nonB)[1]]=T[3]\n",
    "        if all((A.matrix_from_columns(S)).det()==0 for S in\n",
    "               bases_already_checked):\n",
    "            # We only need to add a matrix to the list of\n",
    "            # perturbations if it contains no basis for which we\n",
    "            # already found all possible perturbations. This is\n",
    "            # because row operations allow us to transform the\n",
    "            # submatrix indexed by that basis into an identity matrix.\n",
    "            perturbation_list.append(A)\n",
    "    bases_already_checked.append(B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# Now we add all possible rank-3 perturbations.\n",
    "bases_already_checked=[]\n",
    "X=set([0,1,2,3])\n",
    "for B in Subsets(X,3):\n",
    "    nonB=X.difference(B)\n",
    "    for T in product(range(3), repeat=3): # There are 3 entries\n",
    "                                          # outside the identity\n",
    "                                          # matrix.\n",
    "        A=Matrix(GF(3), 3, 4)\n",
    "        i=0\n",
    "        for b in B: # We make an identity matrix with columns\n",
    "                    # labeled by the basis B.\n",
    "            A[i,b]=1\n",
    "            i=i+1\n",
    "        A[0,list(nonB)[0]]=T[0]\n",
    "        A[1,list(nonB)[0]]=T[1]\n",
    "        A[2,list(nonB)[0]]=T[2]\n",
    "        if all((A.matrix_from_columns(S)).det()==0 for S in\n",
    "               bases_already_checked):\n",
    "            # We only need to add a matrix to the list of\n",
    "            # perturbations if it contains no basis for which we\n",
    "            # already found all possible perturbations. This is\n",
    "            # because row operations allow us to transform the\n",
    "            # submatrix indexed by that basis into an identity matrix.\n",
    "            perturbation_list.append(A)\n",
    "    bases_already_checked.append(B)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "# Now we add the only possible rank-4 perturbation.\n",
    "perturbation_list.append(matrix.identity(GF(3),4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No perturbation is signed-graphic.\n"
     ]
    }
   ],
   "source": [
    "# We check all possible perturbations to see if any are\n",
    "# signed-graphic matroids.\n",
    "if any(check_perturbation(perturbation_list[t]) != False\n",
    "       for t in range(len(perturbation_list))):\n",
    "    print \"signed-graphic matroid\"\n",
    "else:\n",
    "    print \"No perturbation is signed-graphic.\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'SageMath version 8.0, Release Date: 2017-07-21'"
      ]
     },
     "execution_count": 13,
     "metadata": {
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "version()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath (stable)",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}
